Stencil-HMLS: A multi-layered approach to the automatic optimisation of stencil codes on FPGA

The challenges associated with effectively programming FPGAs have been a major blocker in popularising reconfigurable architectures for HPC workloads. However new compiler technologies, such as MLIR, are providing new capabilities which potentially deliver the ability to extract domain specific information and drive automatic structuring of codes for FPGAs. In this paper we explore domain specific optimisations for stencils, a fundamental access pattern in scientific computing, to obtain high performance on FPGAs via automated code structuring. We propose Stencil-HMLS, a multi-layered approach to automatic optimisation of stencil codes and introduce the HLS dialect, which brings FPGA programming into the MLIR ecosystem. Using the PSyclone Fortran DSL, we demonstrate an improvement of 14-100$\times$ with respect to the next best performant state-of-the-art tool. Furthermore, our approach is 14 to 92 times more energy efficient than the next most energy efficient approach.

==> plots/plot_sn_results.py <==
#!/usr/bin/env python

import prepare_data_for_plotting
from utils import plot_accel

import sys
import pandas as pd
import numpy as np
from matplotlib.pyplot import pause # noqa
import matplotlib.pyplot as plt
plt.close('all')
np.set_printoptions(threshold=sys.maxsize)  # pdb print full size


#b_index = pd.MultiIndex.from_product([('pw-8m', 'pw-33m', 'pw-134m',
#                                       'traadv-4m', 'traadv-32m', 'traadv-128m')]) # noqa
a_index = pd.MultiIndex.from_product([('pw-8m', 'pw-33m', 'pw-134m')]) # noqa
b_index = pd.MultiIndex.from_product([('traadv-4m', 'traadv-32m')]) # noqa
#                                       'traadv-4m', 'traadv-32m', 'traadv-128m')]) # noqa

a_columns = pd.MultiIndex.from_tuples([
    ('mode', 'xDSL'), ('mode', 'DACE'), ('mode', 'SODA-opt'), ('mode', 'HLS')],
    names=['mode', 'opt'])

data_points_sec = prepare_data_for_plotting.gen_array_from_data('points_sec')
print("EXEC TIME: ", data_points_sec)
data_power = prepare_data_for_plotting.gen_array_from_data('power')
data_energy = prepare_data_for_plotting.gen_array_from_data('energy')
print(data_points_sec['pw_advection'])

perf_pw_advection_data = pd.DataFrame(
                (
				data_points_sec['pw_advection']
                 ), index=a_index,
                 columns=a_columns) # noqa


power_pw_advection_data = pd.DataFrame(
                (
				data_power['pw_advection']
                 ), index=a_index,
                 columns=a_columns) # noqa

energy_pw_advection_data = pd.DataFrame(
                (
				data_energy['pw_advection']
                 ), index=a_index,
                 columns=a_columns) # noqa

perf_tra_adv_data = pd.DataFrame(
                (
				data_points_sec['tra_adv']
                 ), index=b_index,
                 columns=a_columns) # noqa

power_tra_adv_data = pd.DataFrame(
                (
				data_power['tra_adv']
                 ), index=b_index,
                 columns=a_columns) # noqa

energy_tra_adv_data = pd.DataFrame(
                (
				data_energy['tra_adv']
                 ), index=b_index,
                 columns=a_columns) # noqa

print("(PW ADVECTION) PERF DIFF: \n", perf_pw_advection_data.iloc[:,0]/perf_pw_advection_data.iloc[:,1])
print("(PW ADVECTION) ENERGY DIFF: \n", energy_pw_advection_data.iloc[:,1]/energy_pw_advection_data.iloc[:,0])

print("(TRA ADVECTION) PERF DIFF: \n", perf_tra_adv_data.iloc[:,0]/perf_tra_adv_data.iloc[:,1])
print("(TRA ADVECTION) ENERGY DIFF: \n", energy_tra_adv_data.iloc[:,1]/energy_tra_adv_data.iloc[:,0])


plot_accel(data=perf_pw_advection_data, name='perf-pw_advection-megapoints', mode='mode', datatype='perf')
plot_accel(data=power_pw_advection_data, name='power-pw_advection', mode='mode', datatype='power')
plot_accel(data=energy_pw_advection_data, name='energy-pw_advection', mode='mode', datatype='energy')
plot_accel(data=perf_tra_adv_data, name='perf-tra_adv-megapoints', mode='mode', datatype='perf')
plot_accel(data=power_tra_adv_data, name='power-tra_adv', mode='mode', datatype='power')
plot_accel(data=energy_tra_adv_data, name='energy-tra_adv', mode='mode', datatype='energy')


==> plots/utils.py <==
#!/usr/bin/env python

# Utility file for plotting scripts

import sys

# Plotting related imports
import numpy as np
import matplotlib
from matplotlib.pyplot import pause # noqa
import matplotlib.pyplot as plt
from matplotlib.ticker import FormatStrFormatter
from cycler import cycler

import seaborn as sns
plt.close('all')
#np.set_printoptions(threshold=sys.maxsize)  # pdb print full size


#sns.set_context("paper")
#sns.set_style("whitegrid", {"axes.edgecolor": "black"})
#sns.color_palette("tab10")

#size = 150
#mksize = 12


def setGlobalDefaults():
    ## Use TrueType fonts instead of Type 3 fonts
    #
    # Type 3 fonts embed bitmaps and are not allowed in camera-ready submissions
    # for many conferences. TrueType fonts look better and are accepted.
    # This follows: https://www.conference-publishing.com/Help.php
    matplotlib.rcParams['pdf.fonttype'] = 42
    matplotlib.rcParams['ps.fonttype'] = 42

    ## Enable tight_layout by default
    #
    # This ensures the plot has always sufficient space for legends, ...
    # Without this sometimes parts of the figure would be cut off.
    matplotlib.rcParams['figure.autolayout'] = True

    ## Legend defaults
    matplotlib.rcParams['legend.frameon'] = False
    
    # Hide the right and top spines
    #
    # This reduces the number of lines in the plot. Lines typically catch
    # a readers attention and distract the reader from the actual content.
    # By removing unnecessary spines, we help the reader to focus on
    # the figures in the graph.
    matplotlib.rcParams['axes.spines.right'] = False
    matplotlib.rcParams['axes.spines.top'] = False
    matplotlib.rcParams['figure.figsize'] = (11, 8)
    matplotlib.rcParams.update({'font.size': 30})


    
    
def plot_accel(data, name, mode, datatype):
    setGlobalDefaults()
    matplotlib.rcParams['figure.figsize'] = 10, 10

    # Plotting params
    ylims = (-0.1, 1.1*max(max(data['mode', 'xDSL']), max(data['mode', 'DACE']), max(data['mode', 'SODA-opt']), max(data['mode', 'HLS']))) # noqa
    fontsize = 26
    xlabels = [' '.join(index).strip() for index in data.index.values]
    ind = [2 * i for i in np.arange(len(xlabels))]

    width = 0.25
    fig = plt.figure()
    fig.set_dpi(100)

    ax1 = fig.add_subplot(111)

    # Add color cycle according to ACM style
    ax1.set_prop_cycle(
        cycler("color", [ "#1f78b4", "#b2df8a", "#33a02c", "#fb9a99", "#e31a1c", "#a6cee3"])
    )

    #fig.set_size_inches(6, 6)

    if datatype != 'power':
        ax1.set_yscale('log', base=2)

    X = np.array([2 * i for i in np.arange(len(xlabels))])
    bars1 = ax1.bar(X - 1.5 * width, data[mode, 'xDSL'], width=width, label='xDSL')  # noqa
    bars2 = ax1.bar(X - 0.5 * width, data[mode, 'DACE'], width=width, label='DACE')  # noqa
    bars3 = ax1.bar(X + 0.5 * width, data[mode, 'SODA-opt'], width=width, label='SODA-opt')  # noqa
    bars4 = ax1.bar(X + 1.5 * width, data[mode, 'HLS'], width=width, label='HLS')  # noqa

    #for x, y, p in zip(X + width/2, data[mode, 'xDSL'], data[mode, 'speedup']): # noqa
    #    plt.text(x, y + 0.05, "x{:.2f}".format(p), fontsize=1.1*fontsize)

    plt.xticks(ind, xlabels, rotation=45, fontsize=fontsize)
    plt.yticks(fontsize=fontsize)

    ylabel = {'perf' : 'T/put\n(MPts/s)',
			  'power': 'Avg. Power\n(W)',
			  'energy' : 'Avg. Energy\n(J)'}

    ax1.set_ylabel(ylabel[datatype],
                   rotation='horizontal',
                   position=(1, 1.05),
                   horizontalalignment='left',
                   verticalalignment='bottom', fontsize=fontsize)

    ax1.legend(ncol=2,
               loc='lower right',
               bbox_to_anchor=(0, 1.0, 1.0, 0), fontsize=fontsize-2)

    #plt.xlabel('Stencil kernels', fontsize=fontsize)
    #plt.ylabel('GPoints/s', fontsize=fontsize)
    #plt.title(name, fontsize=fontsize)
    #plt.legend(loc='upper left', fontsize=fontsize/1.2)
    plt.ylim(ylims)
    fig.tight_layout()
    plt.savefig(name + '.pdf')


==> tools/MLIRLexer.py <==
from pygments.lexer import RegexLexer, bygroups
from pygments.token import (Name, Keyword, Operator, Comment, Text,
                            Punctuation, Literal, Number, String)

comment_rule = (r'//.*?\n', Comment)
ssa_value_rule = (r'%[^[ )]*]*', Name.Variable)
symbol_rule = (r'@[^(]*', Name.Function)
basic_block_rule = (r'\^[^(:\]]*', Name.Label)
operation_rule = (r'(=)( +)([a-z_]+)(\.)([a-z_.]+)',
                  bygroups(Operator, Text, Name.Namespace, Text,
                           Keyword.Function))
non_assign_operation_rule = (r'([a-z_]+)(\.)([a-z_.]+)',
                             bygroups(Name.Namespace, Text, Keyword.Function))
type_rule = (r'(!)([a-z_]+)(\.)([a-z0-9_.]+)',
             bygroups(Operator, Name.Namespace, Text, Keyword.Type))
abbrev_type_tule = (r'(!)([a-z0-9]+)', bygroups(Operator, Keyword.Type))
first_attribute_rule = (r'([{\[])([a-z_A-Z]+)( = +)([@a-z0-9">=]+)',
                        bygroups(Text, Name.Attribute, Text, Name.Tag))
following_attribute_rule = (r'(, +)([a-z_]+)( = +)([a-z0-9">=@]+)',
                            bygroups(Text, Name.Attribute, Text, Name.Tag))
abbrev_following_attribute_rule = (r'(, +)([a-z_]+)( = +)',
                                   bygroups(Text, Name.Attribute, Text))


class MLIRLexer(RegexLexer):
    name = 'MLIR'
    aliases = ['mlir']
    filenames = ['*.mlir']

    tokens = {
        'root': [
            comment_rule,
            ssa_value_rule,
            symbol_rule,
            basic_block_rule,
            operation_rule,
            non_assign_operation_rule,
            type_rule,
            abbrev_type_tule,
            (r'(\n|\s)+', Text),
            first_attribute_rule,
            (r'(\[)([a-z]+)', bygroups(Text, Name.Variable)),
            following_attribute_rule,
            abbrev_following_attribute_rule,
            (r'[=<>{}:\[\]()*.,!]|x\b', Punctuation),
            (r'(...)', Text),
            (r'def', Keyword),
        ]
    }


# This Lexer is a hack that enables a custom style where only operation names
# are highlighted and comments as well as dialect names are printed in light
# gray.
class MLIRLexerOnlyOps(RegexLexer):
    name = 'MLIR'
    aliases = ['mlir']
    filenames = ['*.mlir']

    tokens = {
        'root': [
            (r'{.*}', Text),
            (r'//.*?\n', Comment),
            (r'%[A-Za-z0-9_]*', Text),
            (r'@[A-Za-z0-9_]*', Text),
            (r'\^[A-Za-z0-9]*', Text),
            (r'("?[a-z_]+)(\.)([a-z_.]+)("?)',
             bygroups(Text, Comment, Name.Function, Comment)),
            (r'(=)( +)("?[a-z_]+)(\.)([a-z_.]+)("?)',
             bygroups(Text, Text, Text, Comment, Name.Function, Comment)),
            (r'(!|#)([a-z]+)(\.)([a-z_<>0-9.]+)', bygroups(Text, Comment, Comment,
                                                  Text)),
            (r'([if]\d+)', bygroups(Text)),
            (r'(\n|\s)+', Text),
            (r'->', Text),
            (r'[=<>a-z{}:\[\]()*\.,!_?]|x\b', Text),
            (r'-?[0-9]+', Text),
            (r'".*"', Text),
        ]
    }

